Data Analysis on Speeding Behavior: The Impact of Auditory Warnings and Demographic Factors

Speeding significantly contributes to traffic accidents, posing ongoing risks despite advancements in automotive safety technologies. This study investigates how auditory alerts influence speeding behavior across different demographic groups, focusing on drivers' age and experience levels. Using a mobile application to collect real-time driving data, we conducted a field study in Copenhagen/Denmark that included various driving environments and controlled auditory warnings for speed limit violations. Our results revealed that auditory alerts were unexpectedly associated with an increased frequency and duration of speeding incidents. The impact of these alerts varied by experience level: intermediate drivers showed reduced speeding duration in response to alerts, whereas novice and highly experienced drivers tended to speed for more extended periods after receiving alerts. These findings underscore the potential benefits of adaptive, experience-sensitive alert systems tailored to driver demographics, suggesting that personalized alerts may enhance safety more effectively than standardized approaches.

==> data_analysis.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Data Analysis on Speeding Behavior: The Impact of Auditory Warnings and Demographic Factors\n",
    "\n",
    "## Overview\n",
    "This data analysis investigates the factors influencing driver behavior about speeding and assesses whether auditory alerts can effectively reduce the duration a driver exceeds the speed limit. We used an Android mobile app to collect data and provide sound alerts to notify drivers when they exceed the speed limit. This analysis assesses speeding patterns and responses to sound alerts using data collected from diverse demographic groups. The objective is to identify correlations between driver characteristics (e.g., age, experience) and their reactions to these interventions.\n",
    "\n",
    "## Research Questions\n",
    "This data analysis will address the following research questions to explore potential correlations and causal relationships between driver behavior and the impact of sound alerts:\n",
    "\n",
    "### Correlation Research Questions (CO-RQ)\n",
    "* __CO-RQ-1__: What is the relationship between a driver's experience level and the duration of speeding incidents?\n",
    "* __CO-RQ-2__: How does the driver's age correlate with engine speed during driving?\n",
    "* __CO-RQ-3__: Is there a relationship between the traffic flow and vehicle speed across different age groups?\n",
    "\n",
    "### Cause and Effect Research Questions (CE-RQ)\n",
    "* __CE-RQ-1__: How does alerting drivers when they exceed the speed limit influence the frequency of speeding incidents?\n",
    "* __CE-RQ-2__: How do speed limit alerts affect the duration of speeding incidents?\n",
    "* __CE-RQ-3__: Does the effect of speed limit alerts on speeding behavior differ among drivers with varying experience levels?\n",
    "\n",
    "## Data Analysis\n",
    "Given our research objectives, the following table shows a detailed breakdown of the statistical analyses, visualizations, and tests used to help us address each research question.\n",
    "\n",
    "| Research Question | Analysis | Visualization | Statistical Test |\n",
    "| ----------------- | -------- | ------------- | ---------------- |\n",
    "| CO-RQ-1 | Speeding duration by experience | Scatter Plot | Pearson and Spearman Correlations |\n",
    "| CO-RQ-2 | RPM by age | Scatter Plot | Pearson and Spearman Correlations |\n",
    "| CO-RQ-3 | Speed vs. traffic flow by age | Scatter, faceted plots by age | ANOVA and Tukey's HSD test |\n",
    "| CE-RQ-1 | Speeding frequency with alerts | Box plots by alert presence | Paired t-Test |\n",
    "| CE-RQ-2 | Speeding duration with alerts | Box plots by alert presence | Paired t-Test |\n",
    "| CE-RQ-3 | Alert effect by experience | Bar plots by experience | Two-way ANOVA |\n",
    "\n",
    "### __CO-RQ-1__: What is the relationship between a driver's experience level and the duration of speeding incidents?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Import necessary libraries.\n",
    "import os\n",
    "\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import statsmodels.api as sm\n",
    "\n",
    "from statsmodels.formula.api import ols\n",
    "\n",
    "from scipy.stats import pearsonr, spearmanr, ttest_ind, f_oneway\n",
    "from statsmodels.stats.multicomp import pairwise_tukeyhsd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "os.environ[\"PATH\"] += os.pathsep + \\\n",
    "    \"/usr/local/texlive/2024/bin/universal-darwin\"\n",
    "\n",
    "# Set the style of the plots.\n",
    "plt.rcParams.update({\n",
    "    \"font.family\" : \"serif\",\n",
    "    \"font.size\": 22,\n",
    "    \"font.serif\":  \"cmr10\"\n",
    "})\n",
    "plt.rcParams[\"axes.formatter.use_mathtext\"] = True"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Load the dataset.\n",
    "file_path = \"data/obd_data.csv\"\n",
    "data = pd.read_csv(file_path)\n",
    "\n",
    "# Initialize a dictionary to store results from statistical tests for summary\n",
    "# purposes.\n",
    "analysis_results = {}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CO-RQ-1: Relationship between Driver's Experience Level and Duration of Speeding Incidents\n",
      "Pearson correlation: -0.5363199075757044\n",
      "Spearman correlation: -0.5176470588235293\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Step 1: (CO-RQ-1) Relationship between Driver's Experience Level and Duration\n",
    "#                   of Speeding Incidents.\n",
    "\n",
    "# Calculate speeding duration as the difference between \"speed\" and\n",
    "# \"speedLimit\" when speed is above the limit.\n",
    "data[\"speeding_duration\"] = (data[\"speed\"] - data[\"speedLimit\"]).clip(lower=0)\n",
    "\n",
    "# Summarize the average speeding duration per user experience level for non-outliers.\n",
    "speeding_duration_by_experience = \\\n",
    "    data.groupby(\n",
    "        \"userDrivingExperience\"\n",
    "    )[\"speeding_duration\"].mean().reset_index()\n",
    "\n",
    "# Identify outliers (speeding_duration > 3).\n",
    "outliers = speeding_duration_by_experience[\n",
    "    speeding_duration_by_experience[\"speeding_duration\"] > 3\n",
    "]\n",
    "speeding_duration_by_experience = speeding_duration_by_experience[\n",
    "    speeding_duration_by_experience[\"speeding_duration\"] <= 3\n",
    "]\n",
    "\n",
    "# Plot the relationship between driving experience and speeding duration.\n",
    "plt.figure(figsize=(10, 7))\n",
    "\n",
    "# Plot non-outliers as circles.\n",
    "sns.scatterplot(\n",
    "    data=speeding_duration_by_experience,\n",
    "    x=\"userDrivingExperience\", y=\"speeding_duration\",\n",
    "    marker=\"o\", s=150, facecolors=\"none\", edgecolor=\"black\",\n",
    "    label=\"Measured Data\"\n",
    ")\n",
    "\n",
    "# Plot outliers as \"x\" markers.\n",
    "sns.scatterplot(\n",
    "    data=outliers,\n",
    "    x=\"userDrivingExperience\", y=\"speeding_duration\",\n",
    "    marker=\"x\", s=150, color=\"black\",\n",
    "    label=\"Outliers\"\n",
    ")\n",
    "\n",
    "plt.xlabel(\"User Driving Experience (years)\")\n",
    "plt.ylabel(\"Average Speeding Duration (sec)\")\n",
    "plt.grid(True)\n",
    "\n",
    "# Generate PGF code.\n",
    "plt.savefig(\"pgf/co-rq-1.pgf\")\n",
    "\n",
    "# Calculate Pearson and Spearman correlations.\n",
    "pearson_corr, _ = pearsonr(\n",
    "    speeding_duration_by_experience[\"userDrivingExperience\"],\n",
    "    speeding_duration_by_experience[\"speeding_duration\"]\n",
    ")\n",
    "spearman_corr, _ = spearmanr(\n",
    "    speeding_duration_by_experience[\"userDrivingExperience\"],\n",
    "    speeding_duration_by_experience[\"speeding_duration\"]\n",
    ")\n",
    "\n",
    "# Store correlation results.\n",
    "analysis_results[\"CO-RQ-1\"] = {\n",
    "    \"Pearson correlation\": pearson_corr,\n",
    "    \"Spearman correlation\": spearman_corr\n",
    "}\n",
    "print(\"CO-RQ-1: Relationship between Driver's Experience Level and Duration of \"\n",
    "      \"Speeding Incidents\")\n",
    "print(\"Pearson correlation:\", pearson_corr)\n",
    "print(\"Spearman correlation:\", spearman_corr)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### __CO-RQ-2__: How does the driver's age correlate with engine speed during driving?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CO-RQ-2: Correlation Between Driver's Age and Engine Speed (RPM) During Driving\n",
      "Pearson correlation: 0.44654425119138713\n",
      "Spearman correlation: 0.4892857142857142\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Step 2: (CO-RQ-2) Correlation Between Driver's Age and Engine Speed (RPM)\n",
    "#                   During Driving.\n",
    "\n",
    "# Calculate the average engine speed (rpm) for each age group (userAge).\n",
    "rpm_by_age = data.groupby(\"userAge\")[\"rpm\"].mean().reset_index()\n",
    "\n",
    "# Plot the relationship between age and engine speed (rpm).\n",
    "plt.figure(figsize=(10, 7))\n",
    "sns.scatterplot(\n",
    "    data=rpm_by_age,\n",
    "    x=\"userAge\", y=\"rpm\",\n",
    "    marker=\"s\", s=150, facecolors=\"none\", edgecolor=\"black\", # hatch=\"**\"\n",
    ")\n",
    "plt.xlabel(\"User Age (years)\")\n",
    "plt.ylabel(\"Average Engine Speed (RPM)\")\n",
    "plt.grid(True)\n",
    "\n",
    "# Generate PGF code.\n",
    "plt.savefig(\"pgf/co-rq-2.pgf\")\n",
    "\n",
    "# Calculate Pearson and Spearman correlations.\n",
    "pearson_corr_rpm, _ = pearsonr(rpm_by_age[\"userAge\"], rpm_by_age[\"rpm\"])\n",
    "spearman_corr_rpm, _ = spearmanr(rpm_by_age[\"userAge\"], rpm_by_age[\"rpm\"])\n",
    "\n",
    "# Store correlation results.\n",
    "analysis_results[\"CO-RQ-2\"] = {\n",
    "    \"Pearson correlation\": pearson_corr_rpm,\n",
    "    \"Spearman correlation\": spearman_corr_rpm\n",
    "}\n",
    "print(\"CO-RQ-2: Correlation Between Driver's Age and Engine Speed (RPM) During \"\n",
    "      \"Driving\")\n",
    "print(\"Pearson correlation:\", pearson_corr_rpm)\n",
    "print(\"Spearman correlation:\", spearman_corr_rpm)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### __CO-RQ-3__: Is there a relationship between the traffic flow and vehicle speed across different age groups?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CO-RQ-3: Relationship Between Traffic Flow and Vehicle Speed Across Different Age Groups\n",
      "ANOVA F-statistic: 63.84495336930976\n",
      "ANOVA p-value: 1.7767816124926899e-40\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/q3/2tkw4wl936l357n57y8sx0x80000gn/T/ipykernel_58457/3532619714.py:15: FutureWarning: The default of observed=False is deprecated and will be changed to True in a future version of pandas. Pass observed=False to retain current behavior or observed=True to adopt the future default and silence this warning.\n",
      "  speed_traffic_age = data.groupby(\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Step 3: (CO-RQ-3) Relationship Between Traffic Flow and Vehicle Speed Across\n",
    "#                   Different Age Groups.\n",
    "\n",
    "# For traffic flow, let's use \"currentTrafficSpeed\" and examine the\n",
    "# relationship with vehicle speed by age groups.\n",
    "\n",
    "# Create age groups for easier comparison.\n",
    "data[\"age_group\"] = pd.cut(\n",
    "    data[\"userAge\"],\n",
    "    bins=[16, 22, 49, 69, 80],\n",
    "    labels=[\"17-22\", \"23-49\", \"50-69\", \"70+\"]\n",
    ")\n",
    "\n",
    "# Calculate average speed under different traffic speeds, grouped by age group.\n",
    "speed_traffic_age = data.groupby(\n",
    "    [\"age_group\", \"currentTrafficSpeed\"]\n",
    ")[\"speed\"].mean().reset_index()\n",
    "\n",
    "# Plot relationship between traffic flow (currentTrafficSpeed) and speed,\n",
    "# faceted by age group.\n",
    "plt.figure(figsize=(10, 7))\n",
    "sns.lineplot(\n",
    "    data=speed_traffic_age,\n",
    "    x=\"currentTrafficSpeed\", y=\"speed\",\n",
    "    hue=\"age_group\",\n",
    "    style=\"age_group\",  # Different line styles for each age group.\n",
    "    markers=True ,  # Enable markers for each age group.\n",
    "    palette=\"gray\"  # Use gray color palette.\n",
    ")\n",
    "plt.xlabel(\"Current Traffic Speed (kph)\")\n",
    "plt.ylabel(\"Vehicle Speed (kph)\")\n",
    "plt.legend(title=\"Age Group\")\n",
    "plt.grid(True)\n",
    "\n",
    "# Generate PGF code.\n",
    "plt.savefig(\"pgf/co-rq-3.pgf\")\n",
    "\n",
    "# Statistical test: ANOVA to test speed differences across age groups under\n",
    "# varying traffic speeds.\n",
    "age_groups = data[\"age_group\"].unique()\n",
    "grouped_speeds = [\n",
    "    data[data[\"age_group\"] == age][\"speed\"] for age in age_groups\n",
    "]\n",
    "\n",
    "# Conduct ANOVA for differences in speed across age groups under traffic flow.\n",
    "anova_result = f_oneway(*grouped_speeds)\n",
    "analysis_results[\"CO-RQ-3\"] = {\n",
    "    \"ANOVA F-statistic\": anova_result.statistic,\n",
    "    \"ANOVA p-value\": anova_result.pvalue\n",
    "}\n",
    "print(\"CO-RQ-3: Relationship Between Traffic Flow and Vehicle Speed Across \"\n",
    "      \"Different Age Groups\")\n",
    "print(\"ANOVA F-statistic:\", anova_result.statistic)\n",
    "print(\"ANOVA p-value:\", anova_result.pvalue)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      " Multiple Comparison of Means - Tukey HSD, FWER=0.05 \n",
      "=====================================================\n",
      "group1 group2 meandiff p-adj   lower    upper  reject\n",
      "-----------------------------------------------------\n",
      " 17-22  23-49  -3.6712 0.0097  -6.6919 -0.6504   True\n",
      " 17-22  50-69  10.7488    0.0   7.8919 13.6057   True\n",
      " 17-22    70+   2.5596 0.3704  -1.5146  6.6338  False\n",
      " 23-49  50-69    14.42    0.0  11.5943 17.2457   True\n",
      " 23-49    70+   6.2308 0.0005   2.1784 10.2831   True\n",
      " 50-69    70+  -8.1892    0.0 -12.1209 -4.2575   True\n",
      "-----------------------------------------------------\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/q3/2tkw4wl936l357n57y8sx0x80000gn/T/ipykernel_58457/1076192507.py:14: FutureWarning: The default of observed=False is deprecated and will be changed to True in a future version of pandas. Pass observed=False to retain current behavior or observed=True to adopt the future default and silence this warning.\n",
      "  speed_age_stats = data.groupby([\"age_group\"])[\"speed\"].agg(\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Perform Tukey's HSD test.\n",
    "tukey_result = pairwise_tukeyhsd(\n",
    "    endog=data[\"speed\"],  # The dependent variable.\n",
    "    groups=data[\"age_group\"],  # The independent variable.\n",
    "    alpha=0.05  # Significance level.\n",
    ")\n",
    "\n",
    "# Print the results.\n",
    "#tukey_result.plot_simultaneous()\n",
    "print(tukey_result)\n",
    "\n",
    "# Manually calculate the confidence intervals for the mean speed differences,\n",
    "# because we can order the results by mean speed.\n",
    "speed_age_stats = data.groupby([\"age_group\"])[\"speed\"].agg(\n",
    "    mean_speed=\"mean\",\n",
    "    count=\"count\",\n",
    "    std_dev=\"std\"\n",
    ").reset_index()\n",
    "\n",
    "# Sort the DataFrame by mean_speed in ascending order.\n",
    "speed_age_stats = speed_age_stats.sort_values(\n",
    "    by=\"mean_speed\", ascending=True\n",
    ").reset_index(drop=True)\n",
    "\n",
    "# Calculate the standard error.\n",
    "speed_age_stats[\"sem\"] = speed_age_stats[\"std_dev\"] / np.sqrt(\n",
    "    speed_age_stats[\"count\"]\n",
    ")\n",
    "\n",
    "# Calculate the 95% confidence interval.\n",
    "confidence_level = 1.96  # for 95% CI.\n",
    "speed_age_stats[\"ci_lower\"] = \\\n",
    "    speed_age_stats[\"mean_speed\"] - confidence_level * speed_age_stats[\"sem\"]\n",
    "speed_age_stats[\"ci_upper\"] = \\\n",
    "    speed_age_stats[\"mean_speed\"] + confidence_level * speed_age_stats[\"sem\"]\n",
    "\n",
    "# Plot the results.\n",
    "plt.figure(figsize=(10, 7))\n",
    "plt.scatter(\n",
    "    speed_age_stats[\"mean_speed\"], speed_age_stats[\"age_group\"],\n",
    "    color=\"black\"\n",
    ")\n",
    "\n",
    "# Plot vertical lines for confidence intervals.\n",
    "for i, row in speed_age_stats.iterrows():\n",
    "    plt.hlines(\n",
    "        xmin=row[\"ci_lower\"], xmax=row[\"ci_upper\"], y=row[\"age_group\"],\n",
    "        color=\"black\"\n",
    "    )\n",
    "\n",
    "plt.xlabel(\"Mean Speed Difference (kph)\")\n",
    "plt.ylabel(\"Age Group (years)\")\n",
    "plt.ylim(-1, 4)\n",
    "plt.xlim(35, 55)\n",
    "plt.grid(True)\n",
    "\n",
    "# Generate PGF code.\n",
    "plt.savefig(\"pgf/tukey-hsd.pgf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/q3/2tkw4wl936l357n57y8sx0x80000gn/T/ipykernel_58457/3996601587.py:2: FutureWarning: The default of observed=False is deprecated and will be changed to True in a future version of pandas. Pass observed=False to retain current behavior or observed=True to adopt the future default and silence this warning.\n",
      "  drivers_experience = data.groupby(\n",
      "/var/folders/q3/2tkw4wl936l357n57y8sx0x80000gn/T/ipykernel_58457/3996601587.py:10: FutureWarning: The default of observed=False is deprecated and will be changed to True in a future version of pandas. Pass observed=False to retain current behavior or observed=True to adopt the future default and silence this warning.\n",
      "  age_group_counts = drivers_experience.groupby(\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Group the drivers by Experienced and Inexperienced.\n",
    "drivers_experience = data.groupby(\n",
    "    [\"age_group\", \"userDrivingExperience\"]\n",
    ")[\"driverID\"].unique().dropna().reset_index()\n",
    "\n",
    "# Define thresholds to classify \"Inexperienced\" and \"Experienced\".\n",
    "experience_threshold = 3\n",
    "\n",
    "# Calculate counts for each category within each age group.\n",
    "age_group_counts = drivers_experience.groupby(\n",
    "    [\"age_group\",\n",
    "     drivers_experience[\"userDrivingExperience\"] <= experience_threshold]\n",
    ").size().unstack(fill_value=0)\n",
    "\n",
    "# Adjust based on your threshold criteria.\n",
    "age_group_counts.columns = [ \"Experienced\", \"Inexperienced\" ]\n",
    "\n",
    "# Plot the stacked bar chart.\n",
    "fig, ax = plt.subplots(figsize=(10, 7))\n",
    "colors = [ \"#CCCCCC\", \"#999999\" ]\n",
    "age_group_counts.plot(kind=\"bar\", stacked=True, color=colors, ax=ax)\n",
    "\n",
    "# Add counts inside each bar at the center of each segment.\n",
    "for i, age_group in enumerate(age_group_counts.index):\n",
    "    cumulative_height = 0\n",
    "    for j, category in enumerate(age_group_counts.columns):\n",
    "        count = age_group_counts.loc[age_group, category]\n",
    "        if count > 0:\n",
    "            ax.text(\n",
    "                i, cumulative_height + count / 2, str(count),\n",
    "                ha=\"center\", va=\"center\", color=\"black\"\n",
    "            )\n",
    "            cumulative_height += count\n",
    "\n",
    "# Customize plot aesthetics.\n",
    "plt.xlabel(\"Age Group (years)\")\n",
    "plt.ylabel(\"Number of Participants\")\n",
    "plt.xticks(rotation=0)\n",
    "plt.ylim(0, 10)\n",
    "plt.legend(loc=\"upper center\", ncol=2)\n",
    "\n",
    "# Generate PGF code.\n",
    "plt.savefig(\"pgf/age-group.pgf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### __CE-RQ-1__: How does alerting drivers when they exceed the speed limit influence the frequency of speeding incidents?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CE-RQ-1: Influence of Alerts on the Frequency of Speeding Incidents\n",
      "Test statistic: 6.59577241527124\n",
      "p-value: 4.6930917507103365e-11\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Step 4: (CE-RQ-1) Influence of Alerts on the Frequency of Speeding Incidents.\n",
    "\n",
    "# Separate data based on whether alerts (sound) were recorded or not, and\n",
    "# calculate the frequency of speeding incidents. Assume speeding incident\n",
    "# occurs when \"speed\" exceeds \"speedLimit\".\n",
    "\n",
    "# Count speeding incidents per driver with and without alerts.\n",
    "data[\"is_speeding\"] = data[\"speed\"] > data[\"speedLimit\"]\n",
    "speeding_with_alerts = data[data[\"recordedWithSound\"]][\"is_speeding\"].mean()\n",
    "speeding_without_alerts = data[~data[\"recordedWithSound\"]][\"is_speeding\"].mean()\n",
    "\n",
    "# Visualize the speeding frequency with and without alerts.\n",
    "plt.figure(figsize=(10, 7))\n",
    "sns.barplot(\n",
    "    x=[\"Without Alerts\", \"With Alerts\"],\n",
    "    y=[speeding_without_alerts, speeding_with_alerts],\n",
    "    hue=[\"Without Alerts\", \"With Alerts\"],\n",
    "    palette=colors\n",
    ")\n",
    "plt.ylabel(\"Proportion of Speed Over Limit (%)\")\n",
    "plt.xlabel(\"Alert Status\")\n",
    "\n",
    "# Generate PGF code.\n",
    "plt.savefig(\"pgf/ce-rq-1.pgf\")\n",
    "\n",
    "# Perform an independent t-test to compare the means of speeding frequency with\n",
    "# and without alerts as separate groups.\n",
    "test_result_ind = ttest_ind(\n",
    "    data[data[\"recordedWithSound\"]][\"is_speeding\"],\n",
    "    data[~data[\"recordedWithSound\"]][\"is_speeding\"],\n",
    "    equal_var=False\n",
    ")\n",
    "\n",
    "# Store test results.\n",
    "analysis_results[\"CE-RQ-1\"] = {\n",
    "    \"Test statistic\": test_result_ind.statistic,\n",
    "    \"p-value\": test_result_ind.pvalue\n",
    "}\n",
    "print(\"CE-RQ-1: Influence of Alerts on the Frequency of Speeding Incidents\")\n",
    "print(\"Test statistic:\", test_result_ind.statistic)\n",
    "print(\"p-value:\", test_result_ind.pvalue)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### __CE-RQ-2__: How do speed limit alerts affect the duration of speeding incidents?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Mean speed duration without alerts: 0.3728506787330317\n",
      "Standard deviation with alerts: 4.522338338377906\n",
      "Mean speed duration with alerts: 0.9664250286150324\n",
      "Standard deviation without alerts: 2.5818227144933443\n",
      "CE-RQ-2: Effect of Speed Limit Alerts on Duration of Speeding Incidents\n",
      "Test statistic: 5.706612752547058\n",
      "p-value: 1.2303511365471625e-08\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Step 5: (CE-RQ-2) Effect of Speed Limit Alerts on Duration of Speeding\n",
    "#                   Incidents.\n",
    "\n",
    "# Compare the average duration of speeding incidents with and without alerts.\n",
    "\n",
    "# Calculate the mean duration of speeding with and without alerts.\n",
    "mean_speeding_duration_with_alerts = \\\n",
    "    data[data[\"recordedWithSound\"]][\"speeding_duration\"].mean()\n",
    "mean_speeding_duration_without_alerts = \\\n",
    "    data[~data[\"recordedWithSound\"]][\"speeding_duration\"].mean()\n",
    "\n",
    "# Visualize the speeding duration with and without alerts.\n",
    "plt.figure(figsize=(10, 7))\n",
    "sns.barplot(\n",
    "    x=[\"Without Alerts\", \"With Alerts\"],\n",
    "    y=[ mean_speeding_duration_without_alerts,\n",
    "        mean_speeding_duration_with_alerts ],\n",
    "    hue=[\"Without Alerts\", \"With Alerts\"],\n",
    "    palette=colors\n",
    ")\n",
    "plt.ylabel(\"Average Speeding Duration (sec)\")\n",
    "plt.xlabel(\"Alert Status\")\n",
    "\n",
    "# Generate PGF code.\n",
    "plt.savefig(\"pgf/ce-rq-2.pgf\")\n",
    "\n",
    "# Statistical Test: Independent t-test for speeding duration.\n",
    "test_result_duration = ttest_ind(\n",
    "    data[data[\"recordedWithSound\"]][\"speeding_duration\"],\n",
    "    data[~data[\"recordedWithSound\"]][\"speeding_duration\"],\n",
    "    equal_var=False\n",
    ")\n",
    "\n",
    "# Print the mean and standard deviation for each group.\n",
    "print(\n",
    "    \"Mean speed duration without alerts:\", mean_speeding_duration_without_alerts\n",
    ")\n",
    "print(\n",
    "    \"Standard deviation with alerts:\",\n",
    "    data[data[\"recordedWithSound\"]][\"speeding_duration\"].std()\n",
    ")\n",
    "print(\n",
    "    \"Mean speed duration with alerts:\", mean_speeding_duration_with_alerts\n",
    ")\n",
    "print(\n",
    "    \"Standard deviation without alerts:\",\n",
    "    data[~data[\"recordedWithSound\"]][\"speeding_duration\"].std()\n",
    ")\n",
    "\n",
    "# Store test results.\n",
    "analysis_results[\"CE-RQ-2\"] = {\n",
    "    \"Test statistic\": test_result_duration.statistic,\n",
    "    \"p-value\": test_result_duration.pvalue\n",
    "}\n",
    "print(\"CE-RQ-2: Effect of Speed Limit Alerts on Duration of Speeding Incidents\")\n",
    "print(\"Test statistic:\", test_result_duration.statistic)\n",
    "print(\"p-value:\", test_result_duration.pvalue)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### __CE-RQ-3__: Does the effect of speed limit alerts on speeding behavior differ among drivers with varying levels of experience?"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CE-RQ-3: Effect of Alerts on Speeding Behavior Among Drivers with Different Experience Levels\n",
      "Two-way ANOVA table:                                                 sum_sq      df          F  \\\n",
      "C(experience_group)                           6.864158     3.0   0.162057   \n",
      "C(recordedWithSound)                        399.956179     1.0  28.327812   \n",
      "C(experience_group):C(recordedWithSound)    205.731379     3.0   4.857132   \n",
      "Residual                                  68095.220906  4823.0        NaN   \n",
      "\n",
      "                                                PR(>F)  \n",
      "C(experience_group)                       9.219135e-01  \n",
      "C(recordedWithSound)                      1.070551e-07  \n",
      "C(experience_group):C(recordedWithSound)  2.243544e-03  \n",
      "Residual                                           NaN  \n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/q3/2tkw4wl936l357n57y8sx0x80000gn/T/ipykernel_58457/103452253.py:15: FutureWarning: The default of observed=False is deprecated and will be changed to True in a future version of pandas. Pass observed=False to retain current behavior or observed=True to adopt the future default and silence this warning.\n",
      "  speeding_duration_experience_alert = data.groupby(\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 1000x700 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Step 6: (CE-RQ-3) Effect of Alerts on Speeding Behavior Among Drivers with\n",
    "#                   Different Experience Levels.\n",
    "\n",
    "# Analyze if the impact of alerts varies based on driver experience level.\n",
    "\n",
    "# Create age groups for easier comparison.\n",
    "data[\"experience_group\"] = pd.cut(\n",
    "    data[\"userDrivingExperience\"],\n",
    "    bins=[0, 3, 9, 29, 65],\n",
    "    labels=[\"0-3\", \"4-9\", \"10-29\", \"30+\"]\n",
    ")\n",
    "\n",
    "# Group data by experience level and alert status, then calculate average\n",
    "# speeding duration.\n",
    "speeding_duration_experience_alert = data.groupby(\n",
    "    [\"experience_group\", \"recordedWithSound\"]\n",
    ")[\"speeding_duration\"].mean().unstack()\n",
    "\n",
    "# Plot the speeding duration by experience level, with and without alerts.\n",
    "plt.figure(figsize=(10, 7))\n",
    "speeding_duration_experience_alert.plot(\n",
    "    kind=\"bar\", figsize=(10, 7),\n",
    "    color=colors\n",
    ")\n",
    "plt.xlabel(\"Driver Experience (years)\")\n",
    "plt.ylabel(\"Average Speeding Duration (sec)\")\n",
    "plt.xticks(rotation=0)\n",
    "plt.ylim(0, 1.39)\n",
    "plt.legend(loc=\"upper center\", ncol=2, labels=[\"Without Alerts\", \"With Alerts\"])\n",
    "\n",
    "# Generate PGF code.\n",
    "plt.savefig(\"pgf/ce-rq-3.pgf\")\n",
    "\n",
    "# Statistical Test: Two-way ANOVA to assess interaction effect between\n",
    "# experience and alert status.\n",
    "\n",
    "# Prepare data for ANOVA by selecting relevant columns.\n",
    "anova_data = data[\n",
    "    [\"experience_group\", \"recordedWithSound\", \"speeding_duration\"]\n",
    "].dropna()\n",
    "\n",
    "# Create an interaction model for experience level and alert status on speeding\n",
    "# duration.\n",
    "anova_model = ols(\n",
    "    \"speeding_duration ~ C(experience_group) * C(recordedWithSound)\",\n",
    "    data=anova_data\n",
    ").fit()\n",
    "anova_table = sm.stats.anova_lm(anova_model, typ=2)\n",
    "\n",
    "# Store ANOVA results.\n",
    "analysis_results[\"CE-RQ-3\"] = anova_table\n",
    "print(\"CE-RQ-3: Effect of Alerts on Speeding Behavior Among Drivers with \"\n",
    "      \"Different Experience Levels\")\n",
    "print(\"Two-way ANOVA table:\", anova_table)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "data-mining-course",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

